Refined reduction and standardisation of 53 years of UBV photometry at Hvar

Emission-line stars classified as Be exhibit light and colour variability on various timescales, ranging from days to decades. Their evolution must be constrained by long-term observations that are accurately calibrated and stable. Here, we provide a new reduction of photoelectric UBV observations obtained at the Hvar observatory, spanning more than 50 years. This unique dataset is highly complementary to TESS. We used new, non-linear reduction equations, with temporally variable extinction over the course of the night, which allowed us to achieve long-term accuracy of 0.008 to 0.016 mag (1-sig uncertainty), as verified by the Johnson standards. We then classified 59 Be stars into five classes, based on their variability patterns; namely, long-term envelope (LTE), long-term cyclic (LTC), binarity (BIN), rapid low-amplitude (RLA), and long-term quiescence (LTQ). According to our observations, the percentages of stars in the individual classes are 44%, 24%, 25%, 66%, and 19%, respectively. The stars in the sample often exhibited more than one pattern. We confirm that the LTE-positive variability is more common than the inverse (20 vs 6); in addition, two stars exhibited both types (zeta Tau and V1294 Aql). According to our observations, the LTC variability and the LTE-positive variability are almost mutually exclusive. Among 26 binary systems, circular orbits are more common than eccentric ones (18 vs 8). As for the brightness variations between different quiescent phases, an increasing trend is less common than a decreasing one (4 vs 7), spanning from -6.5 to +6.0 mmag/yr. Our observations provide well-calibrated UBV light curves spanning several decades, offering a valuable dataset for investigations of Be-star variability and tests of various models, including the viscous decretion disc model. Continuous monitoring is important for beta Lyr, EW Lac, delta Sco, gamma Cas, and V1294 Aql.

==> compile.sh <==
pdflatex aa53206-24corr.tex
bibtex aa53206-24corr
pdflatex aa53206-24corr.tex
pdflatex aa53206-24corr.tex

